Framing Anomaly in Lattice Chern-Simons-Maxwell Theory

Framing anomaly is a key property of $(2+1)d$ chiral topological orders, for it reveals that the chirality is an intrinsic bulk property of the system, rather than a property of the boundary between two systems. Understanding framing anomaly in lattice models is particularly interesting, as concrete, solvable lattice models of chiral topological orders are rare. In a previous work, we defined and solved the $U(1)$ Chern-Simons-Maxwell theory on spacetime lattice, showing its chiral edge mode and the associated gravitational anomaly on boundary. In this work, we show its framing anomaly in the absence of boundary, by computing the expectation of a lattice version of the modular $T$ operator in the ground subspace on a spatial torus, from which we extract that $\langle T \rangle$ has a universal phase of $-2\pi/12$ as expected: $-2\pi/8$ from the Gauss-Milgram sum of the topological spins of the ground states, and $2\pi/24$ from the framing anomaly; we can also extract the $2\pi/24$ framing anomaly phase alone from the full spectrum of $T$ in the ground subspace by computing $\langle T^m \rangle$. This pins down the last and most crucial property required for a valid lattice definition of $U(1)$ Chern-Simons theory.

==> anc/chern_simons_calculation.jl <==
using LinearAlgebra
using BenchmarkTools
using CSV, DataFrames

function construct_fourier_MNQ_matrix(L::Int, e2_bulk::Float64, k::Float64)
	"""
	generate MNQ matrix (old + new, old + new) for general layer
	M (new new): (2 * L) * (2 * L)
	N (new old): (2 * L) * (2 * L)
	Q (old old): (2 * L) * (2 * L)
	"""

	# Lattice: L × L × 2
	Nfields_per_kx = 2 * L * 2  # A_x, A_y for y=1:L, z=1:2
	e2_boundary = 2 * e2_bulk # boundary maxwell term will be added twice
	g2_bulk = 1 / e2_bulk
	g2_boundary = 1 / e2_boundary
	cs_coeff = im * k / (2 * π) # = 2 * im * k /(4 * π)

	# Momentum values: k_x = 2π n_x / L, n_x = 0, ..., L-1
	kx_values = [2 * π * n / L for n in 0:(L-1)]
	M_kx_list = Dict{Int, Matrix{ComplexF64}}()

	# Field index: μ = 1 (x), 2 (y) (z,y,μ) order
	function field_index(y::Int, z::Int, μ::Int)
		y_mod = mod1(y, L)
		z_mod = z
		if z_mod < 1 || z_mod > 2
			return 0
		end
		return ((z_mod - 1) * L + (y_mod - 1)) * 2 + μ # 1->A_x(k_z, y=1, z=1), 2->A_y(k_z, y=1, z=1), 3->A_x(k_z, y=2, z=1) ...
	end

	for kx in kx_values
		M = zeros(ComplexF64, Nfields_per_kx, Nfields_per_kx)

		# Maxwell term for xy-plaquettes: z=1,2
		for y ∈ 1:L, z ∈ 1:2
			links = [
				(field_index(y, z, 1), 1),              # A_x(k_x, y, z)
				(field_index(y, z, 2), exp(im * kx)),   # e^{i k_x} A_y(k_x, y, z)
				(field_index(y + 1, z, 1), -1),           # -A_x(k_x, y+1, z)
				(field_index(y, z, 2), -1),              # -A_y(k_x, y, z)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary * conj(c1) * c2
				end
			end
		end

		# Maxwell term for yz-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 2), 1),   # A_y(k_x, y, 1)
				(field_index(y, 2, 2), -1),   # -A_y(k_x, y, 2)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Maxwell term for zx-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 2, 1), 1),   # A_x(k_x, y, 2)
				(field_index(y, 1, 1), -1),   # -A_x(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Chern-Simons term: z=1
		for y ∈ 1:L
			# A_x(-k_x, y, 1) [A_y(k_x, y, 1) - A_y(k_x, y, 2)] e^{i k_x}
			idx_Ax = field_index(y, 1, 1)
			idx_Ay1 = field_index(y, 1, 2)
			idx_Ay2 = field_index(y, 2, 2)
			if idx_Ax != 0
				if idx_Ay1 != 0
					M[idx_Ax, idx_Ay1] -= cs_coeff * exp(im * kx) # minus sign comes from the definition e^(-1/2 * AMA)
				end
				if idx_Ay2 != 0
					M[idx_Ax, idx_Ay2] -= cs_coeff * (-exp(im * kx))
				end
			end

			# A_y(-k_x, y, 1) [A_x(k_x, y+1, 2) - A_x(k_x, y+1, 1)]
			idx_Ay = field_index(y, 1, 2)
			idx_Ax1 = field_index(y + 1, 2, 1)
			idx_Ax2 = field_index(y + 1, 1, 1)
			if idx_Ay != 0
				if idx_Ax1 != 0
					M[idx_Ay, idx_Ax1] -= cs_coeff
				end
				if idx_Ax2 != 0
					M[idx_Ay, idx_Ax2] -= cs_coeff * (-1)
				end
			end

			# A_z(-k_x, y, 1) = 0, gauge fixing
		end

		M_kx_list[round(Int, kx / (2 * π) * L)] = M
	end

	return M_kx_list
end

function construct_fourier_MNQ_matrix_special_1(L::Int, e2_bulk::Float64, k::Float64)
	"""
	generate the MNQ (old + new, old + new) matrix for first special layer of T
	M (new new): (3 * L) * (3 * L)
	N (new old): (3 * L) * (2 * L)
	Q (old old): (2 * L) * (2 * L)
	"""
	# Lattice: L × L × 2
	# z=2 surface is triangulated
	Nfields_per_kx = 2 * L * 2 + L  # A_x, A_y (y=1:L, z=1:2), A_d (y=1:L, z=2)
	e2_boundary_z1 = 2 * e2_bulk
	e2_boundary_z2 = e2_bulk  # half of original 2 * e2_bulk, triangulated surface
	g2_bulk = 1 / e2_bulk
	g2_boundary_z1 = 1 / e2_boundary_z1
	g2_boundary_z2 = 1 / e2_boundary_z2
	cs_coeff = im * k / (2 * π)

	# Momentum values: k_x = 2π n_x / L, n_x = 0, ..., L-1
	kx_values = [2 * π * n / L for n in 0:(L-1)]
	M_kx_list = Dict{Int, Matrix{ComplexF64}}()

	# Field index: μ = 1 (x), 2 (y), 3 (d) (z, y, μ) order, 2 * L + 3 * L
	function field_index(y::Int, z::Int, μ::Int)
		y_mod = mod1(y, L)
		if z < 1 || z > 2
			return 0
		end
		if μ == 3 && z != 2
			return 0  # A_d only at z=2
		end
		if z == 1
			return (y_mod - 1) * 2 + μ
		elseif z == 2
			return 2 * L + (y_mod - 1) * 3 + μ
		end
	end

	for kx in kx_values
		M = zeros(ComplexF64, Nfields_per_kx, Nfields_per_kx)

		# Maxwell term for xy-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 1), 1),              # A_x(k_x, y, 1)
				(field_index(y, 1, 2), exp(im * kx)),   # e^{i k_x} A_y(k_x, y, 1)
				(field_index(y + 1, 1, 1), -1),           # -A_x(k_x, y+1, 1)
				(field_index(y, 1, 2), -1),              # -A_y(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z1 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for bottom left triangular xy-plaquette: z=2, A_x + e^{i k_x} A_d - A_y
		for y ∈ 1:L
			links = [
				(field_index(y, 2, 1), 1),              # A_x(k_x, y, 2)
				(field_index(y, 2, 3), exp(im * kx)),   # e^{i k_x} A_d(k_x, y, 2)
				(field_index(y, 2, 2), -1),              # -A_y(k_x, y, 2)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z2 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for top right triangular xy-plaquette: z=2, A_y - A_d - e^{-i k_x} A_x(y+1)
		for y ∈ 1:L
			links = [
				(field_index(y, 2, 2), 1),               # A_y(k_x, y, 2)
				(field_index(y, 2, 3), -1),             # -A_d(k_x, y, 2)
				(field_index(y + 1, 2, 1), -exp(-im * kx)),   # -e^{-i k_x} A_x(k_x, y+1, 2)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z2 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for yz-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 2), 1),   # A_y(k_x, y, 1)
				(field_index(y, 2, 2), -1),   # -A_y(k_x, y, 2)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Maxwell term for zx-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 2, 1), 1),   # A_x(k_x, y, 2)
				(field_index(y, 1, 1), -1),   # -A_x(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Chern-Simons term: z=1
		for y ∈ 1:L
			# A_x(-k_x, y, 1) [A_y(k_x, y, 1) - A_y(k_x, y, 2)] e^{i k_x}
			idx_Ax = field_index(y, 1, 1)
			idx_Ay1 = field_index(y, 1, 2)
			idx_Ay2 = field_index(y, 2, 2)
			if idx_Ax != 0
				if idx_Ay1 != 0
					M[idx_Ax, idx_Ay1] -= cs_coeff * exp(im * kx)
				end
				if idx_Ay2 != 0
					M[idx_Ax, idx_Ay2] -= cs_coeff * (-exp(im * kx))
				end
			end

			# A_y(-k_x, y, 1) [A_x(k_x, y+1, 2) - A_x(k_x, y+1, 1)]
			idx_Ay = field_index(y, 1, 2)
			idx_Ax1 = field_index(y + 1, 2, 1)
			idx_Ax2 = field_index(y + 1, 1, 1)
			if idx_Ay != 0
				if idx_Ax1 != 0
					M[idx_Ay, idx_Ax1] -= cs_coeff
				end
				if idx_Ax2 != 0
					M[idx_Ay, idx_Ax2] -= cs_coeff * (-1)
				end
			end

			# A_z(-k_x, y, 1) = 0, gauge fixing
		end

		M_kx_list[round(Int, kx / (2 * π) * L)] = M
	end

	return M_kx_list
end

function construct_fourier_MNQ_matrix_special_2(L::Int, e2_bulk::Float64, k::Float64)
	"""
	generate the MNQ (old + new, old + new) matrix for the second special layer of T
	M (new new): (2 * L + L) * (2 * L + L)
	N (new old): (2 * L + L) * (3 * L)
	Q (old old): (3 * L) * (3 * L)
	"""

	# Lattice: L × L × 2
	# z=1 surface is triangulated
	Nfields_per_kx = 2 * L * 2 + L + L  # A_x, A_y (y=1:L, z=1:2), A_z, A_d (y=1:L, z=1)
	e2_boundary_z1 = e2_bulk  # half of original 2 * e2_bulk, triangulated surface
	e2_boundary_z2 = 2 * e2_bulk
	g2_bulk = 1 / e2_bulk
	g2_boundary_z1 = 1 / e2_boundary_z1
	g2_boundary_z2 = 1 / e2_boundary_z2
	cs_coeff = im * k / (2 * π)

	# Momentum values: k_x = 2π n_x / L, n_x = 0, ..., L-1
	kx_values = [2 * π * n / L for n in 0:(L-1)]
	M_kx_list = Dict{Int, Matrix{ComplexF64}}()

	# Field index: μ = 1 (x), 2 (y), 3 (z), 4 (d)
	# [4 (d), 2 (y) of special layer 2, z=1] -> [2 (y), 3 (d) of special layer 1, z=2 (note the different index)]
	# (z=1, μ=3(z)) last
	function field_index(y::Int, z::Int, μ::Int)
		y_mod = mod1(y, L)
		if z < 1 || z > 2
			return 0
		end
		if μ == 3 && z != 1
			return 0  # A_z only at z=1
		end
		if μ == 4 && z != 1
			return 0  # A_d only at z=1
		end
		if z == 2
			return 3 * L + (y_mod - 1) * 2 + μ
		elseif z == 1
			if μ == 1
				return (y_mod - 1) * 3 + 1
			elseif μ == 2 # y -> d
				return (y_mod - 1) * 3 + 3
			elseif μ == 4 # d -> y
				return (y_mod - 1) * 3 + 2
			else  # μ = 3
				return 5 * L + (y_mod - 1) + 1
			end
		end
	end

	for kx in kx_values
		M = zeros(ComplexF64, Nfields_per_kx, Nfields_per_kx)

		# No A_z gauge fixing in this layer
		# Gauge fixing will be taken care later (not in this function)
		# A_{x,y,d}(x, y, z=1) of special layer 2 -> A_{x,d,y}(x-y, y, z=2) of special layer 1
		# A_{x,y,d}(k_x, y, z=1) of special layer 2 -> e^{-i k_x y}A_{x,d,y}(k_x, y, z=2) of special layer 1

		# Maxwell term for the bottom right triangular xy-plaquette: z=1, A_x + e^{i k_x} A_y - A_d
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 1), 1),              # A_x(k_x, y, 1)
				(field_index(y, 1, 2), exp(im * kx)),   # e^{i k_x} A_y(k_x, y, 1)
				(field_index(y, 1, 4), -1),              # -A_d(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z1 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for the top left triangular xy-plaquette: z=1, A_y - A_d + A_x(y+1)
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 2), 1),      # A_y(k_x, y, 1)
				(field_index(y, 1, 4), -1),     # -A_d(k_x, y, 1)
				(field_index(y + 1, 1, 1), exp(-im * kx)),      # A_x(k_x, y+1, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z1 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for the xy-plaquettes: z=2
		for y ∈ 1:L
			links = [
				(field_index(y, 2, 1), 1),              # A_x(k_x, y, 2)
				(field_index(y, 2, 2), exp(im * kx)),   # e^{i k_x} A_y(k_x, y, 2)
				(field_index(y + 1, 2, 1), -1),           # -A_x(k_x, y+1, 2)
				(field_index(y, 2, 2), -1),              # -A_y(k_x, y, 2)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary_z2 * conj(c1) * c2
				end
			end
		end

		# Maxwell term for the yz-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 2), exp(-im * kx * y)),         # A_y(k_x, y, 1)
				(field_index(y + 1, 1, 3), 1),       # A_z(k_x, y+1, 1)
				(field_index(y, 2, 2), -1),        # -A_y(k_x, y, 2)
				(field_index(y, 1, 3), -1),         # -A_z(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Maxwell term for the zx-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 3), 1),              # A_z(k_x, y, 1)
				(field_index(y, 2, 1), 1),              # A_x(k_x, y, 2)
				(field_index(y, 1, 3), -exp(im * kx)),  # -e^{i k_x} A_z(k_x, y, 1)
				(field_index(y, 1, 1), -exp(-im * kx * y)),              # -A_x(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Chern-Simons term: z=1
		for y ∈ 1:L
			# A_x(-k_x, y, 1) [A_d(k_x, y, 1) - A_x(k_x, y+1,1) + A_z(k_x, y+1, 1) - A_y(k_x, y, 2) - A_z(k_x, y, 1)] e^{i k_x}
			idx_Ax = field_index(y, 1, 1)
			if idx_Ax != 0
				if field_index(y, 1, 4) != 0
					M[idx_Ax, field_index(y, 1, 4)] -= cs_coeff * exp(im * kx) * exp(im * kx * y) * exp(-im * kx * y)
				end
				if field_index(y + 1, 1, 1) != 0
					M[idx_Ax, field_index(y + 1, 1, 1)] -= cs_coeff * (-exp(im * kx)) * exp(im * kx * y) * exp(-im * kx * (y + 1))
				end
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ax, field_index(y + 1, 1, 3)] -= cs_coeff * exp(im * kx) * exp(im * kx * y)
				end
				if field_index(y, 2, 2) != 0
					M[idx_Ax, field_index(y, 2, 2)] -= cs_coeff * (-exp(im * kx)) * exp(im * kx * y)
				end
				if field_index(y, 1, 3) != 0
					M[idx_Ax, field_index(y, 1, 3)] -= cs_coeff * (-exp(im * kx)) * exp(im * kx * y)
				end
			end

			# A_y(-k_x, y, 1) [A_z(k_x, y+1, 1) + A_x(k_x, y+1, 2) - e^{i k_x} A_z(k_x, y+1, 1) - A_x(k_x, y+1, 1)]
			idx_Ay = field_index(y, 1, 2)
			if idx_Ay != 0
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ay, field_index(y + 1, 1, 3)] -= cs_coeff * exp(im * kx * y)
				end
				if field_index(y + 1, 2, 1) != 0
					M[idx_Ay, field_index(y + 1, 2, 1)] -= cs_coeff * exp(im * kx * y)
				end
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ay, field_index(y + 1, 1, 3)] -= cs_coeff * (-exp(im * kx)) * exp(im * kx * y)
				end
				if field_index(y + 1, 1, 1) != 0
					M[idx_Ay, field_index(y + 1, 1, 1)] -= cs_coeff * (-1) * exp(im * kx * y) * exp(-im * kx * (y + 1))
				end
			end

			# A_z(-k_x, y, 1) [A_x(k_x, y, 2) + e^{i k_x} A_y(k_x, y, 2) - A_x(k_x, y+1, 2) - A_y(k_x, y, 2)]
			idx_Az = field_index(y, 1, 3)
			if idx_Az != 0
				if field_index(y, 2, 1) != 0
					M[idx_Az, field_index(y, 2, 1)] -= cs_coeff
				end
				if field_index(y, 2, 2) != 0
					M[idx_Az, field_index(y, 2, 2)] -= cs_coeff * exp(im * kx)
				end
				if field_index(y + 1, 2, 1) != 0
					M[idx_Az, field_index(y + 1, 2, 1)] -= cs_coeff * (-1)
				end
				if field_index(y, 2, 2) != 0
					M[idx_Az, field_index(y, 2, 2)] -= cs_coeff * (-1)
				end
			end
		end

		M_kx_list[round(Int, kx / (2 * π) * L)] = M
	end

	return M_kx_list
end

function construct_fourier_MNQ_matrix_special(L::Int, e2_bulk::Float64, k::Float64)
	"""
	generate MNQ matrix (old + new, old + new) for special layer of three torus
	M (new new): (2 * L + L) * (2 * L + L)
	N (new old): (2 * L + L) * (2 * L)
	Q (old old): (2 * L) * (2 * L)
	"""

	# Lattice: L × L × 2
	Nfields_per_kx = 2 * L * 2 + L  # A_x, A_y (y=1:L, z=1:2), A_z(y=1:L, z=1)
	e2_boundary = 2 * e2_bulk
	g2_bulk = 1 / e2_bulk
	g2_boundary = 1 / e2_boundary
	cs_coeff = im * k / (2 * π)

	# Momentum values: k_x = 2π n_x / L, n_x = 0, ..., L-1
	kx_values = [2 * π * n / L for n in 0:(L-1)]
	M_kx_list = Dict{Int, Matrix{ComplexF64}}()

	# Field index: μ = 1 (x), 2 (y), 3 (z)
	# (z=1, μ=3(z)) last
	function field_index(y::Int, z::Int, μ::Int)
		y_mod = mod1(y, L)
		if z < 1 || z > 2
			return 0
		end
		if μ == 3 && z != 1
			return 0  # A_z only at z=1
		end
		if z == 2
			return 2 * L + (y_mod - 1) * 2 + μ
		elseif z == 1
			if μ == 1
				return (y_mod - 1) * 2 + 1
			elseif μ == 2
				return (y_mod - 1) * 2 + 2
			else  # μ = 3
				return 4 * L + (y_mod - 1) + 1
			end
		end
	end

	for kx in kx_values
		M = zeros(ComplexF64, Nfields_per_kx, Nfields_per_kx)

		# No A_z gauge fixing in this layer
		# Gauge fixing will be taken care later (not in this function)

		# Maxwell term for the xy-plaquettes: z=1,2
		for y ∈ 1:L, z ∈ 1:2
			links = [
				(field_index(y, z, 1), 1),              # A_x(k_x, y, z)
				(field_index(y, z, 2), exp(im * kx)),   # e^{i k_x} A_y(k_x, y, z)
				(field_index(y + 1, z, 1), -1),           # -A_x(k_x, y+1, z)
				(field_index(y, z, 2), -1),              # -A_y(k_x, y, z)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_boundary * conj(c1) * c2
				end
			end
		end


		# Maxwell term for the yz-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 2), 1),         # A_y(k_x, y, 1)
				(field_index(y + 1, 1, 3), 1),       # A_z(k_x, y+1, 1)
				(field_index(y, 2, 2), -1),        # -A_y(k_x, y, 2)
				(field_index(y, 1, 3), -1),         # -A_z(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Maxwell term for the zx-plaquettes: z=1
		for y ∈ 1:L
			links = [
				(field_index(y, 1, 3), 1),              # A_z(k_x, y, 1)
				(field_index(y, 2, 1), 1),              # A_x(k_x, y, 2)
				(field_index(y, 1, 3), -exp(im * kx)),  # -e^{i k_x} A_z(k_x, y, 1)
				(field_index(y, 1, 1), -1),              # -A_x(k_x, y, 1)
			]
			for (idx1, c1) in links, (idx2, c2) in links
				if idx1 != 0 && idx2 != 0
					M[idx1, idx2] += g2_bulk * conj(c1) * c2
				end
			end
		end

		# Chern-Simons term: z=1
		for y ∈ 1:L
			# A_x(-k_x, y, 1) [A_y(k_x, y, 1) + A_z(k_x, y+1, 1) - A_y(k_x, y, 2) - A_z(k_x, y, 1)] e^{i k_x}
			idx_Ax = field_index(y, 1, 1)
			if idx_Ax != 0
				if field_index(y, 1, 2) != 0
					M[idx_Ax, field_index(y, 1, 2)] -= cs_coeff * exp(im * kx)
				end
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ax, field_index(y + 1, 1, 3)] -= cs_coeff * exp(im * kx)
				end
				if field_index(y, 2, 2) != 0
					M[idx_Ax, field_index(y, 2, 2)] -= cs_coeff * (-exp(im * kx))
				end
				if field_index(y, 1, 3) != 0
					M[idx_Ax, field_index(y, 1, 3)] -= cs_coeff * (-exp(im * kx))
				end
			end

			# A_y(-k_x, y, 1) [A_z(k_x, y+1, 1) + A_x(k_x, y+1, 2) - e^{i k_x} A_z(k_x, y+1, 1) - A_x(k_x, y+1, 1)]
			idx_Ay = field_index(y, 1, 2)
			if idx_Ay != 0
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ay, field_index(y + 1, 1, 3)] -= cs_coeff
				end
				if field_index(y + 1, 2, 1) != 0
					M[idx_Ay, field_index(y + 1, 2, 1)] -= cs_coeff
				end
				if field_index(y + 1, 1, 3) != 0
					M[idx_Ay, field_index(y + 1, 1, 3)] -= cs_coeff * (-exp(im * kx))
				end
				if field_index(y + 1, 1, 1) != 0
					M[idx_Ay, field_index(y + 1, 1, 1)] -= cs_coeff * (-1)
				end
			end

			# A_z(-k_x, y, 1) [A_x(k_x, y, 2) + e^{i k_x} A_y(k_x, y, 2) - A_x(k_x, y+1, 2) - A_y(k_x, y, 2)]
			idx_Az = field_index(y, 1, 3)
			if idx_Az != 0
				if field_index(y, 2, 1) != 0
					M[idx_Az, field_index(y, 2, 1)] -= cs_coeff
				end
				if field_index(y, 2, 2) != 0
					M[idx_Az, field_index(y, 2, 2)] -= cs_coeff * exp(im * kx)
				end
				if field_index(y + 1, 2, 1) != 0
					M[idx_Az, field_index(y + 1, 2, 1)] -= cs_coeff * (-1)
				end
				if field_index(y, 2, 2) != 0
					M[idx_Az, field_index(y, 2, 2)] -= cs_coeff * (-1)
				end
			end
		end

		M_kx_list[round(Int, kx / (2 * π) * L)] = M
	end

	return M_kx_list
end

function delete_rows_cols(A; rows = [], cols = [])
	remaining_rows = setdiff(1:size(A, 1), rows)
	remaining_cols = setdiff(1:size(A, 2), cols)
	return A[remaining_rows, remaining_cols]
end

function single_layer_update!(
	N_dst::Matrix{ComplexF64}, Nt_dst::Matrix{ComplexF64},
	M::Matrix{ComplexF64}, N::Matrix{ComplexF64}, Nt::Matrix{ComplexF64}, Q::Matrix{ComplexF64},
	M_old::Matrix{ComplexF64}, N_old::Matrix{ComplexF64}, Nt_old::Matrix{ComplexF64}, Q_old::Matrix{ComplexF64},
	_temp_QM_::Matrix{ComplexF64}, _temp_1_::Matrix{ComplexF64}, _temp_2_::Matrix{ComplexF64},
	_temp_M_::Matrix{ComplexF64}, _temp_Q_::Matrix{ComplexF64})
	"""
	M <- M-N * inv(Q+M_old) * Nt
	N_dst <- -N * inv(Q+M_old) * N_old
	Nt_dst <- -Nt_old * inv(Q+M_old) * Nt
	Q_old <- Q_old-Nt_old * inv(Q+M_old) * N_old
	f-=0.5 * logdet(2π * (Q+M_old))

	_temp_QM_ <- Q+M_old
	_temp_1_ <- inv(Q+M_old) * Nt
	_temp_2_ <- inv(Q+M_old) * N_old
	_temp_M_ <- N * _temp1_
	_temp_Q_ <- Nt_old * _temp2_
	"""
	# temporary variables
	# _temp_QM_ = Q + M_old
	_temp_QM_ .= Q .+ M_old
	# LU decompose Q + M_old
	lu_QM = lu!(_temp_QM_)
	# global MAX_COND
	# MAX_COND=max(MAX_COND,cond(_temp_QM_))

	# _temp_1_ = inv(Q+M_old) * Nt
	# _temp_2_ = inv(Q+M_old) * N_old
	copy!(_temp_1_, Nt)
	copy!(_temp_2_, N_old)
	ldiv!(lu_QM, _temp_1_)
	ldiv!(lu_QM, _temp_2_)

	# _temp_M_ = N * _temp_1_
	mul!(_temp_M_, N, _temp_1_)
	M .-= _temp_M_
	# N_dst = N * _temp_2_
	mul!(N_dst, N, _temp_2_)
	N_dst .= .-N_dst
	# Nt_dst = Nt_old * _temp_1_
	mul!(Nt_dst, Nt_old, _temp_1_)
	Nt_dst .= .-Nt_dst
	# _temp_Q_ = Nt_old * _temp_2_
	mul!(_temp_Q_, Nt_old, _temp_2_)
	Q_old .-= _temp_Q_

	f = -0.5 * (logdet(lu_QM) + size(Q, 1) * log(2 * π))
	return f
end

function single_layer_update(M::Matrix{ComplexF64}, N::Matrix{ComplexF64}, Nt::Matrix{ComplexF64}, Q::Matrix{ComplexF64},
	M_old::Matrix{ComplexF64}, N_old::Matrix{ComplexF64}, Nt_old::Matrix{ComplexF64}, Q_old::Matrix{ComplexF64})
	M_dst=copy(M)
	Q_dst=copy(Q_old)
	N_dst=zeros(ComplexF64, (size(M, 1), size(Q_old, 2)))
	Nt_dst=zeros(ComplexF64, (size(Q_old, 2), size(M, 1)))
	_temp_QM_=similar(Q)
	_temp_1_=similar(Nt)
	_temp_2_=similar(N_old)
	_temp_M_=similar(M)
	_temp_Q_=similar(Q_old)
	f = single_layer_update!(
		N_dst, Nt_dst,
		M_dst, N, Nt, Q,
		M_old, N_old, Nt_old, Q_dst,
		_temp_QM_, _temp_1_, _temp_2_, _temp_M_, _temp_Q_)
	return M_dst, N_dst, Nt_dst, Q_dst, f
end

function exp_beta_H_matrix!(
	M::Matrix{ComplexF64}, N::Matrix{ComplexF64}, Nt::Matrix{ComplexF64}, Q::Matrix{ComplexF64}, log2_β::Int)
	# temporary variables
	_temp_1_ = similar(M)
	_temp_2_ = similar(M)
	_temp_3_ = similar(M)
	_temp_QM_ = similar(M)
	N_old = similar(M)
	Nt_old = similar(M)
	f=0.0+0.0*im
	for i ∈ 1:log2_β
		N_old, N = N, N_old
		Nt_old, Nt = Nt, Nt_old
		f = f*2
		f += single_layer_update!(
			N, Nt, M, N_old, Nt_old, Q, M, N_old, Nt_old, Q,
			_temp_QM_, _temp_1_, _temp_2_, _temp_3_, _temp_3_)
		# M,N,Nt,Q,f = single_layer_update(
		# 	M, N, Nt, Q, M, N, Nt, Q)
	end
	if isodd(log2_β)
		N_old.=N
		Nt_old.=Nt
	end

	# f_limit=0.5 * (logdet(Q+M) + size(Q, 1) * log(2 * π))
	# print(f_limit)
	# print(f)
	return f
end

function log_partition_function(L::Int, e2_bulk::Float64, k::Float64, log2_β::Int)
	"""
	log of the partition function of T
	to get true result, multiply by extra jacobian 3^(1/2)*L^2
	"""
	# MNQ matrix of general layer
	MNQ_kx_list = construct_fourier_MNQ_matrix(L, e2_bulk, k)
	# MNQ matrix of first special layer of T
	MNQ_kx_list_1 = construct_fourier_MNQ_matrix_special_1(L, e2_bulk, k)
	# MNQ matrix of second special layer of T
	MNQ_kx_list_2 = construct_fourier_MNQ_matrix_special_2(L, e2_bulk, k)
	# initialize result
	log_partition_function_list = zeros(ComplexF64, L)
	totallog_partition_function = 0.0

	Threads.@threads for kx_int ∈ 0:(L-1)
		# symmetrize the MNQ matrix
		MNQ_sym = 0.5 * (MNQ_kx_list[kx_int] + transpose(MNQ_kx_list[mod(L - kx_int, L)]))
		MNQ_sym_1 = 0.5 * (MNQ_kx_list_1[kx_int] + transpose(MNQ_kx_list_1[mod(L - kx_int, L)]))
		MNQ_sym_2 = 0.5 * (MNQ_kx_list_2[kx_int] + transpose(MNQ_kx_list_2[mod(L - kx_int, L)]))

		# split M, N, Q matrix
		Q = MNQ_sym[1:(2*L), 1:(2*L)]
		N = MNQ_sym[(2*L+1):(4*L), 1:(2*L)]
		Nt = MNQ_sym[1:(2*L), (2*L+1):(4*L)]
		M = MNQ_sym[(2*L+1):(4*L), (2*L+1):(4*L)]

		Q_1 = MNQ_sym_1[1:(2*L), 1:(2*L)]
		N_1 = MNQ_sym_1[(2*L+1):(5*L), 1:(2*L)]
		Nt_1 = MNQ_sym_1[1:(2*L), (2*L+1):(5*L)]
		M_1 = MNQ_sym_1[(2*L+1):(5*L), (2*L+1):(5*L)]

		# with out A_z
		Q_2 = @view MNQ_sym_2[1:(3*L), 1:(3*L)]
		N_2 = @view MNQ_sym_2[(3*L+1):(5*L), 1:(3*L)]
		Nt_2 = @view MNQ_sym_2[1:(3*L), (3*L+1):(5*L)]
		M_2 = @view MNQ_sym_2[(3*L+1):(5*L), (3*L+1):(5*L)]

		# calculate the exp{-βH} matrix
		f_0 = exp_beta_H_matrix!(M, N, Nt, Q, log2_β)

		# first special layer
		M_, N_, Nt_, Q_, f_1 = single_layer_update(M_1, N_1, Nt_1, Q_1, M, N, Nt, Q)


		# second special layer
		M_2 .+= Q_
		Q_2 .+= M_
		N_2 .+= Nt_
		Nt_2 .+= N_

		# further fix A_d(kx, y = 0, 1, 2, ... L-2, z = 2) = 0, A_x(kx ≠ 0, y = 0, z = 2) = 0 (use first special layer index)
		# There are two remaining zero modes when k_x = 0, which corresponding to two non-contractible surfaces
		# total nonzero mode number: k_x = 0, 6 * L - (L-1) - 2 = 5 * L -1; k_x ≠ 0, 6 * L - L = 5 * L
		# println(eigvals(Matrix(MNQ_sym_2)))
		f_2 = 0.0+0.0*im
		if kx_int == 0
			MNQ_sym_2 = delete_rows_cols(MNQ_sym_2, rows = cat([(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1), cols = cat([(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1))
			eigen_list = eigvals(MNQ_sym_2)
			for i ∈ eachindex(eigen_list)
				λ = eigen_list[i]
				if 2 < i
					f_2 -= 0.5 * log(2 * π * λ)
				end
			end
		else
			MNQ_sym_2 = delete_rows_cols(MNQ_sym_2, rows = cat([1], [(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1), cols = cat([1], [(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1))
			f_2 -= 0.5 * (logdet(MNQ_sym_2) + 5 * L * log(2 * π))
		end
		log_partition_function_list[kx_int+1] = f_0+f_1+f_2
	end
	for v in log_partition_function_list
		totallog_partition_function += v
	end
	return totallog_partition_function
end

function log_partition_function(L::Int, e2_bulk::Float64, k::Float64, log2_β::Int, n::Int)
	"""
	log of the partition function of T_n
	to get true result, multiply by extra jacobian 3^(1/2)*L^2
	"""
	if n<2
		throw(ArgumentError("n<2: $n"))
	end
	# MNQ matrix of general layer
	MNQ_kx_list = construct_fourier_MNQ_matrix(L, e2_bulk, k)
	# MNQ matrix of first special layer of T
	MNQ_kx_list_1 = construct_fourier_MNQ_matrix_special_1(L, e2_bulk, k)
	# MNQ matrix of second special layer of T
	MNQ_kx_list_2 = construct_fourier_MNQ_matrix_special_2(L, e2_bulk, k)
	# initialize result
	log_partition_function_list = zeros(ComplexF64, L)
	totallog_partition_function = 0.0

	Threads.@threads for kx_int ∈ 0:(L-1)
		# symmetrize the MNQ matrix
		MNQ_sym = 0.5 * (MNQ_kx_list[kx_int] + transpose(MNQ_kx_list[mod(L - kx_int, L)]))
		MNQ_sym_1 = 0.5 * (MNQ_kx_list_1[kx_int] + transpose(MNQ_kx_list_1[mod(L - kx_int, L)]))
		MNQ_sym_2 = 0.5 * (MNQ_kx_list_2[kx_int] + transpose(MNQ_kx_list_2[mod(L - kx_int, L)]))

		# split M, N, Q matrix
		Q = MNQ_sym[1:(2*L), 1:(2*L)]
		N = MNQ_sym[(2*L+1):(4*L), 1:(2*L)]
		Nt = MNQ_sym[1:(2*L), (2*L+1):(4*L)]
		M = MNQ_sym[(2*L+1):(4*L), (2*L+1):(4*L)]

		Q_1 = MNQ_sym_1[1:(2*L), 1:(2*L)]
		N_1 = MNQ_sym_1[(2*L+1):(5*L), 1:(2*L)]
		Nt_1 = MNQ_sym_1[1:(2*L), (2*L+1):(5*L)]
		M_1 = MNQ_sym_1[(2*L+1):(5*L), (2*L+1):(5*L)]

		# second layer with out A_z
		Q_2 = copy(MNQ_sym_2[1:(3*L), 1:(3*L)])
		N_2 = copy(MNQ_sym_2[(3*L+1):(5*L), 1:(3*L)])
		Nt_2 = copy(MNQ_sym_2[1:(3*L), (3*L+1):(5*L)])
		M_2 = copy(MNQ_sym_2[(3*L+1):(5*L), (3*L+1):(5*L)])

		# calculate the exp{-βH} matrix
		f_0 = exp_beta_H_matrix!(M, N, Nt, Q, log2_β)

		# first special layer
		M_, N_, Nt_, Q_, f_1 = single_layer_update(M_1, N_1, Nt_1, Q_1, M, N, Nt, Q)

		# second special layer
		M_, N_, Nt_, Q_, f_2 = single_layer_update(M_2, N_2, Nt_2, Q_2, M_, N_, Nt_, Q_)

		f=f_1+f_2

		for i ∈ 1:(n-2)
			# e^{-βH}
			M_, N_, Nt_, Q_, f_ = single_layer_update(M, N, Nt, Q, M_, N_, Nt_, Q_)
			f+=f_
			# first special layer
			M_, N_, Nt_, Q_, f_1 = single_layer_update(M_1, N_1, Nt_1, Q_1, M_, N_, Nt_, Q_)
			f+=f_1
			# second special layer
			M_, N_, Nt_, Q_, f_2 = single_layer_update(M_2, N_2, Nt_2, Q_2, M_, N_, Nt_, Q_)
			f+=f_2
		end

		# e^{-βH}
		M_, N_, Nt_, Q_, f_ = single_layer_update(M, N, Nt, Q, M_, N_, Nt_, Q_)
		f+=f_
		# first special layer
		M_, N_, Nt_, Q_, f_1 = single_layer_update(M_1, N_1, Nt_1, Q_1, M_, N_, Nt_, Q_)
		f+=f_1

		# with out A_z
		Q_2 = @view MNQ_sym_2[1:(3*L), 1:(3*L)]
		N_2 = @view MNQ_sym_2[(3*L+1):(5*L), 1:(3*L)]
		Nt_2 = @view MNQ_sym_2[1:(3*L), (3*L+1):(5*L)]
		M_2 = @view MNQ_sym_2[(3*L+1):(5*L), (3*L+1):(5*L)]

		# second special layer
		M_2 .+= Q_
		Q_2 .+= M_
		N_2 .+= Nt_
		Nt_2 .+= N_

		# further fix A_d(kx, y = 0, 1, 2, ... L-2, z = 2) = 0, A_x(kx ≠ 0, y = 0, z = 2) = 0 (use first special layer index)
		# There are two remaining zero modes when k_x = 0, which corresponding to two non-contractible surfaces
		# total nonzero mode number: k_x = 0, 6 * L - (L-1) - 2 = 5 * L -1; k_x ≠ 0, 6 * L - L = 5 * L
		# println(eigvals(Matrix(MNQ_sym_2)))
		f_final = 0.0+0.0*im
		if kx_int == 0
			MNQ_sym_2 = delete_rows_cols(MNQ_sym_2, rows = cat([(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1), cols = cat([(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1))
			eigen_list = eigvals(MNQ_sym_2)
			for i ∈ eachindex(eigen_list)
				λ = eigen_list[i]
				if 2 < i
					f_final -= 0.5 * log(2 * π * λ)
				end
			end
		else
			MNQ_sym_2 = delete_rows_cols(MNQ_sym_2, rows = cat([1], [(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1), cols = cat([1], [(y - 1) * 3 + 3 for y in 1:(L-1)], dims = 1))
			f_final -= 0.5 * (logdet(MNQ_sym_2) + 5 * L * log(2 * π))
		end
		log_partition_function_list[kx_int+1] = n*f_0+f+f_final
	end
	for v in log_partition_function_list
		totallog_partition_function += v
	end
	return totallog_partition_function
end

function log_partition_function_no_T(L::Int, e2_bulk::Float64, k::Float64, log2_β::Int)
	"""
	log of the partition function of three torus
	to get true result, multiply by extra jacobian 2*L^2
	"""

	# MNQ matrix of general layer
	MNQ_kx_list = construct_fourier_MNQ_matrix(L, e2_bulk, k)
	# MNQ matrix of special layer
	MNQ_kx_list_sp = construct_fourier_MNQ_matrix_special(L, e2_bulk, k)
	# initialize result
	log_partition_function_list = zeros(ComplexF64, L)
	totallog_partition_function = 0.0

	Threads.@threads for kx_int ∈ 0:(L-1)
		# symmetrize the MNQ matrix
		MNQ_sym = 0.5 * (MNQ_kx_list[kx_int] + transpose(MNQ_kx_list[mod(L - kx_int, L)]))
		MNQ_sym_sp = 0.5 * (MNQ_kx_list_sp[kx_int] + transpose(MNQ_kx_list_sp[mod(L - kx_int, L)]))

		# split M, N, Q matrix
		Q = MNQ_sym[1:(2*L), 1:(2*L)]
		N = MNQ_sym[(2*L+1):(4*L), 1:(2*L)]
		Nt = MNQ_sym[1:(2*L), (2*L+1):(4*L)]
		M = MNQ_sym[(2*L+1):(4*L), (2*L+1):(4*L)]

		# with out A_z
		Q_sp = @view MNQ_sym_sp[1:(2*L), 1:(2*L)]
		N_sp = @view MNQ_sym_sp[(2*L+1):(4*L), 1:(2*L)]
		Nt_sp = @view MNQ_sym_sp[1:(2*L), (2*L+1):(4*L)]
		M_sp = @view MNQ_sym_sp[(2*L+1):(4*L), (2*L+1):(4*L)]

		# calculate the exp{-βH} matrix
		f_0 = exp_beta_H_matrix!(M, N, Nt, Q, log2_β)

		# special layer
		M_sp .+= Q
		Q_sp .+= M
		N_sp .+= Nt
		Nt_sp .+= N

		# further fix A_y(kx, y = 0, 1, 2, ... L-2, z = 2) = 0, A_x(kx ≠ 0, y = 0, z = 2) = 0 (use special layer index)
		# There are three remaining zero modes when k_x = 0, which corresponding to three non-contractible surfaces
		# total nonzero mode number: k_x = 0, 5 * L - (L-1) - 3 = 4 * L -2; k_x ≠ 0, 5 * L - L = 4 * L
		# println(eigvals(Matrix(MNQ_sym_sp)))
		f_1=0.0+0.0*im
		if kx_int == 0
			MNQ_sym_sp = delete_rows_cols(MNQ_sym_sp, rows = cat([(y - 1) * 2 + 2 for y in 1:(L-1)], dims = 1), cols = cat([(y - 1) * 2 + 2 for y in 1:(L-1)], dims = 1))
			eigen_list = eigvals(MNQ_sym_sp)
			for i ∈ eachindex(eigen_list)
				λ = eigen_list[i]
				if 3 < i
					f_1 -= 0.5 * log(2 * π * λ)
				end
			end
		else
			MNQ_sym_sp = delete_rows_cols(MNQ_sym_sp, rows = cat([1], [(y - 1) * 2 + 2 for y in 1:(L-1)], dims = 1), cols = cat([1], [(y - 1) * 2 + 2 for y in 1:(L-1)], dims = 1))
			f_1 -= 0.5 * (logdet(MNQ_sym_sp) + 4 * L * log(2 * π))
		end
		log_partition_function_list[kx_int+1] = f_0+f_1
	end
	for v in log_partition_function_list
		totallog_partition_function += v
	end
	return totallog_partition_function
end

function log_partition_function_no_T_extensive(L::Int, e2_bulk::Float64, k::Float64, log2_β::Int)
	"""
	theoretical result for log of the partition function of three torus
	"""
	f=0.0+0.0*im
	for i ∈ 1:L
		for j ∈ 1:L
			for l ∈ 1:(2^(log2_β)+1)
				f-=0.5*log((2*π)^2/(e2_bulk^2)*(2-2*cos(i*2*π/L)+2-2*cos(j*2*π/L)+2-2*cos(l*2*π/(2^log2_β+1)))+0.5*(1+cos(i*2*π/L+j*2*π/L+l*2*π/(2^log2_β+1)))*k^2)
			end
		end
	end
	return f
end


BLAS.set_num_threads(1)

for j in 0:9
	_delta_ = 0
	_last_result_ = 0
	for i in 1:120
		L_val = i
		e2_bulk_val = 5.0
		k_val = 4.0
		log2_β_val = 12
		if j==0
			output_data = log_partition_function_no_T(L_val, e2_bulk_val, k_val, log2_β_val)
		end
		if j==1
			output_data = log_partition_function(L_val, e2_bulk_val, k_val, log2_β_val)
		end
		if j>1
			output_data = log_partition_function(L_val, e2_bulk_val, k_val, log2_β_val, j)
		end
		df = DataFrame(L = [L_val], e2_bulk = [e2_bulk_val], k = [k_val], log2_β = [log2_β_val], result_real = [real(output_data)], result_imag = [imag(output_data)])
		CSV.write("log_partition_function_T_n.csv", df, append = true, writeheader = false; digits = 16) # append the data.
	end
end



